Wasserstein Stability and Free Boundaries in Measure-Parameterized Bilevel Obstacle Problems

We study obstacle-constrained variational problems whose reduced energies depend on a probability law through a lower-level optimizer. Uniform strong convexity yields a single-valued Lipschitz follower response, while convexity and a Poincare inequality give a unique upper-level policy. A type-Lipschitz reduced marginal then implies Lipschitz continuity of the policy map from the 1-Wasserstein metric to the energy space. In a one-dimensional linear-obstacle subclass, the policy derivative is the positive part of a cumulative forcing. Single crossing makes the coincidence set an interval. An algebraic crossing of order m gives a $W_1^{1/m}$ modulus for its endpoint; odd-power examples show that this exponent is sharp, while a transversal crossing recovers Lipschitz stability. For empirical laws on compact subsets of $\mathbb{R}^k$, dimension-dependent Wasserstein bounds yield finite-sample rates for policies and thresholds. At a transversal population root, the empirical threshold is asymptotically linear, with an explicit influence function and central limit theorem. For higher-dimensional regular patches, a conditional level-set argument gives local Hausdorff stability when a nondegenerate switching function is available. An explicit quadratic firm response produces a nonlinear corporate-tax schedule with an endogenous zero-tax region and a Wasserstein-stable threshold. The tax illustration is analytic and uses no empirical calibration.

==> anc/numerical_example.py <==
"""Generate the analytic illustration for the corporate-tax application.

The script evaluates the closed-form solution proved in the manuscript. It
does not fit data or solve an optimization problem numerically.
"""

from pathlib import Path

import matplotlib as mpl

mpl.rcParams.update(
    {
        "font.family": "serif",
        "font.serif": ["DejaVu Serif"],
        "mathtext.fontset": "dejavuserif",
        "pdf.fonttype": 42,
        "ps.fonttype": 42,
    }
)

import matplotlib.pyplot as plt
import numpy as np


ALPHA = 2.0
GAMMA = 0.25
MEANS = (1.35, 1.50)


def threshold(mean_h: float) -> float:
    return 2.0 * mean_h / ALPHA - 1.0


def schedule(x: np.ndarray, mean_h: float) -> np.ndarray:
    b = threshold(mean_h)
    s = np.maximum(x - b, 0.0)
    return ALPHA / (12.0 * GAMMA) * s**2 * (3.0 * (1.0 - b) - 2.0 * s)


def main() -> None:
    project_dir = Path(__file__).resolve().parents[1]
    figure_dir = project_dir / "figures"
    figure_dir.mkdir(parents=True, exist_ok=True)

    x = np.linspace(0.0, 1.0, 1001)
    colors = ("#1f77b4", "#d95f02")
    line_styles = ("-", "--")
    threshold_styles = (":", "-.")

    fig, ax = plt.subplots(figsize=(7.2, 4.4), constrained_layout=True)
    for mean_h, color, line_style, threshold_style in zip(
        MEANS, colors, line_styles, threshold_styles
    ):
        b = threshold(mean_h)
        ax.plot(
            x,
            schedule(x, mean_h),
            color=color,
            linestyle=line_style,
            linewidth=2.3,
            label=rf"$\bar h={mean_h:.2f}$, $b={b:.2f}$",
        )
        ax.axvline(
            b,
            color=color,
            linestyle=threshold_style,
            linewidth=1.4,
            alpha=0.9,
        )

    ax.set_xlabel(r"Normalized firm characteristic $x$")
    ax.set_ylabel(r"Optimal tax schedule $\tau(x)$")
    ax.set_xlim(0.0, 1.0)
    ax.set_ylim(bottom=0.0)
    ax.grid(alpha=0.22, linewidth=0.7)
    ax.legend(frameon=False)

    fig.savefig(figure_dir / "tax_schedules.pdf")
    fig.savefig(figure_dir / "tax_schedules.png", dpi=220)
    plt.close(fig)

    left = abs(threshold(MEANS[0]) - threshold(MEANS[1]))
    right = 2.0 / ALPHA * abs(MEANS[0] - MEANS[1])
    if not np.isclose(left, right, rtol=0.0, atol=1e-14):
        raise RuntimeError("Threshold identity check failed")
    print(f"threshold identity: {left:.12f} = {right:.12f}")


if __name__ == "__main__":
    main()

